Primacy Effect of ChatGPT

Instruction-tuned large language models (LLMs), such as ChatGPT, have led to promising zero-shot performance in discriminative natural language understanding (NLU) tasks. This involves querying the LLM using a prompt containing the question, and the candidate labels to choose from. The question-answering capabilities of ChatGPT arise from its pre-training on large amounts of human-written text, as well as its subsequent fine-tuning on human preferences, which motivates us to ask: Does ChatGPT also inherits humans' cognitive biases? In this paper, we study the primacy effect of ChatGPT: the tendency of selecting the labels at earlier positions as the answer. We have two main findings: i) ChatGPT's decision is sensitive to the order of labels in the prompt; ii) ChatGPT has a clearly higher chance to select the labels at earlier positions as the answer. We hope that our experiments and analyses provide additional insights into building more reliable ChatGPT-based solutions. We release the source code at https://github.com/wangywUST/PrimacyEffectGPT.

==> Fig/fig_2.py <==
import seaborn as sns
import pandas as pd
import joblib
import matplotlib.pyplot as plt
import matplotlib
import numpy as np
from sklearn.metrics import ndcg_score

# _, _, initial_pred_id_ls, later_pred_id_ls = joblib.load('../get_chatgpt_tacred_1000.output')
# _, _, initial_pred_id_ls, later_pred_id_ls = joblib.load('../get_chatgpt_tacrev_1000.output')
_, _, initial_pred_id_ls, later_pred_id_ls = joblib.load('../get_chatgpt_retacred_1000.output')
# _, _, initial_pred_id_ls, later_pred_id_ls = joblib.load('../get_bard_100.output')

pred_id_ls = initial_pred_id_ls + later_pred_id_ls
# uniform_pred_id_ls = np.random.randint(42, size=10000)
uniform_pred_id_ls = np.random.randint(40, size=10000)
pred_id_ls.sort()
uniform_pred_id_ls.sort()

matplotlib.rc('text', usetex = True)

fig = plt.figure(figsize = (10, 8))
ax = plt.axes()
plt.rcParams.update({'lines.linewidth': 2})
plt.rcParams.update({'lines.markersize': 8})
plt.rcParams.update({'lines.markeredgewidth': 1})
plt.rcParams["font.family"] = "Times New Roman"

#sns.set_theme(style="whitegrid")
# ax.plot(initial_pred_id_ls, later_pred_id_ls, label = 'FBA', linewidth=5, color = 'red')
ax.plot(np.array(pred_id_ls) + 1, np.array(list(range(len(pred_id_ls)))) / len(pred_id_ls), label = 'ChatGPT w/ ICL')
ax.plot(np.array(uniform_pred_id_ls) + 1, np.array(list(range(len(uniform_pred_id_ls)))) / len(uniform_pred_id_ls), label = 'BERT w/ Fine-tuing')
# ax.plot(listing_count_ls_1, seller_count_cum_ls_1, label = 'MFN', linewidth=5, color = 'blue')

ax.legend(shadow = False, fontsize = 30, framealpha = 1, loc = 4)
ax.grid(which = 'major', axis = 'both', linestyle = '-.')
ax.tick_params(axis = 'both', which = 'major', labelsize = 25, length = 19, direction = 'in', width = 1, top = True)
ax.tick_params(axis = 'x', which = 'minor', labelsize = 18, length = 14, direction = 'in', top=True)
ax.tick_params(axis = 'y', which = 'minor', labelsize = 18, length = 0, direction = 'in')
ax.yaxis.get_offset_text().set_fontsize(25)

ax.set_ylim(0, 1)
ax.set_xlim(0, 40)
# ax.set_xscale('log')
# ax.set_yscale('log')
plt.tight_layout(pad = 5)
plt.xlabel('Predicted Label Index', fontsize=30)
plt.ylabel('Cumulative Distribution', fontsize=30)
plt.tight_layout()
plt.savefig('fig_1_retacred.pdf', format='pdf')
